Beta functions of (3+1)-dimensional projectable Horava gravity

We derive the full set of beta functions for the marginal essential couplings of projectable Horava gravity in (3 + 1)-dimensional spacetime. To this end we compute the divergent part of the one-loop effective action in static background with arbitrary spatial metric. The computation is done in several steps: reduction of the problem to three dimensions, extraction of an operator square root from the spatial part of the fluctuation operator, and evaluation of its trace using the method of universal functional traces. This provides us with the renormalization of couplings in the potential part of the action which we combine with the results for the kinetic part obtained previously. The calculation uses symbolic computer algebra and is performed in four different gauges yielding identical results for the essential beta functions. We additionally check the calculation by evaluating the effective action on a special background with spherical spatial slices using an alternative method of spectral summation. We conclude with a preliminary discussion of the properties of the beta functions and the resulting renormalization group flow, identifying several candidate asymptotically free fixed points.

==> anc/beta_essential_couplings.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    633115,      17345]
NotebookOptionsPosition[    632102,      17322]
NotebookOutlinePosition[    632517,      17339]
CellTagsIndexPosition[    632474,      17336]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Beta functions for essential coupling in (3+1)-dimensional projectable Horava \
gravity \
\>", "Subsubsection",
 CellChangeTimes->{{3.834129709046574*^9, 3.8341297137820168`*^9}, {
  3.834482294911927*^9, 3.834482295378003*^9}, {3.844314204976953*^9, 
  3.844314233992626*^9}, {3.844314281159919*^9, 3.844314354054224*^9}, {
  3.8443147802070837`*^9, 3.844314790819365*^9}, {3.844336098672455*^9, 
  3.844336098970976*^9}},ExpressionUUID->"b4adfe05-6d37-4add-be2b-\
e09feea34c98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"27", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Lambda]"}], ")"}], "2"]}], "+", 
      RowBox[{"3", "us", 
       RowBox[{"(", 
        RowBox[{"11", "-", 
         RowBox[{"3", "\[Lambda]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Lambda]"}], ")"}]}], "-", 
      RowBox[{"2", 
       SuperscriptBox["us", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", "\[Lambda]"}]}], ")"}], "2"]}]}], 
     RowBox[{"120", 
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"(", 
       RowBox[{"1", "+", "us"}], ")"}], "us", 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Lambda]"}], ")"}]}]], "Gcal"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.834749244612093*^9, 3.834749246754737*^9}, {
   3.834749811295609*^9, 3.834749811655981*^9}, {3.834812260119049*^9, 
   3.834812331352042*^9}, 3.834812362428647*^9, {3.83481375968932*^9, 
   3.8348137700648746`*^9}, {3.8356791464095583`*^9, 3.8356791490113897`*^9}},
 
 CellLabel->
  "In[302]:=",ExpressionUUID->"c7f4d2cf-fbfe-4daf-936b-fbe94b503c7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "Gcal"], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["Gcal",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Gcal,
          Editable->False], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2401"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "4"]}], "-", 
          RowBox[{"7203", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "4"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"3", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"38", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "383"}], "+", 
             RowBox[{"3226", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"3373", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"3", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5683", "-", 
             RowBox[{"12278", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"6561", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5029", "-", 
             RowBox[{"41886", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"70793", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           RowBox[{"(", 
            RowBox[{"11979", "-", 
             RowBox[{"118118", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"375222", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "-", 
             RowBox[{"444446", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}], "+", 
             RowBox[{"175227", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "4"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           RowBox[{"(", 
            RowBox[{"29503", "-", 
             RowBox[{"247026", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"703494", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "-", 
             RowBox[{"782554", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}], "+", 
             RowBox[{"296175", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "4"]}]}], ")"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"581", "-", 
                RowBox[{"1717", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "-", 
             RowBox[{"13", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}]}], "-", 
             RowBox[{"39", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}]}], "+", 
             RowBox[{"184", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"81", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"336", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"32", "-", 
             RowBox[{"89", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"57", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"74", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"51", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"26", "-", 
                RowBox[{"79", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"53", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"54", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "5"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"]}], "-", 
             RowBox[{"67", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"]}], "-", 
             RowBox[{"201", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "401"}], "+", 
                RowBox[{"1434", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"961", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "41"}], "-", 
                RowBox[{"238", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"279", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"598", "-", 
                RowBox[{"2500", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"2118", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"217", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"]}], "+", 
             RowBox[{"651", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6415"}], "+", 
                RowBox[{"26004", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"19409", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "365"}], "+", 
                RowBox[{"2732", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"2307", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"824", "-", 
                RowBox[{"4958", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"7458", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"2396", "-", 
                RowBox[{"10307", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"9357", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"762", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "749"}], "+", 
                RowBox[{"424", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "2"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v2,
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"]}], "-", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "749"}], "+", 
                RowBox[{"424", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "2"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v2,
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"4105", "+", 
                RowBox[{"2240", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "2"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v2,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}]}], "-", 
                RowBox[{"2506", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"4366", "-", 
                RowBox[{"26378", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"39840", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1561"}], "+", 
                RowBox[{"10620", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"8823", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"8", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "2"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v2,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "31"}], "-", 
                   RowBox[{"194", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"225", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"14873", "-", 
                RowBox[{"58728", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"39331", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"8", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "2"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v2,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"949", "-", 
                   RowBox[{"3690", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"2741", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"26880", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "2"]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834813652127141*^9, 3.8348136639190207`*^9}, {
  3.8442380985886*^9, 3.844238104569055*^9}},
 CellLabel->
  "In[307]:=",ExpressionUUID->"0b9a3c65-98ee-4f11-b75c-7698d2bdcb05"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    SubscriptBox["u", "s"]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      InterpretationBox[
       StyleBox["Gcal",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gcal,
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{"329", "+", 
           RowBox[{"537600", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], "2"]}], "+", 
           RowBox[{"78992", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], "2"]}], "-", 
           RowBox[{"5838", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False]}], "+", 
           RowBox[{"14205", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"]}], "+", 
           RowBox[{"2688", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "1"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v1,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              RowBox[{"154", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v2,
                Editable->False]}], "+", 
              RowBox[{"67", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False]}]}], ")"}]}], "+", 
           RowBox[{"16", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "959"}], "+", 
              RowBox[{"4236", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], ")"}], "5"]}], "-", 
        RowBox[{"9", " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"329", "+", 
           RowBox[{"537600", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], "2"]}], "+", 
           RowBox[{"78992", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], "2"]}], "-", 
           RowBox[{"5838", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False]}], "+", 
           RowBox[{"14205", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"]}], "+", 
           RowBox[{"2688", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "1"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v1,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              RowBox[{"154", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v2,
                Editable->False]}], "+", 
              RowBox[{"67", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False]}]}], ")"}]}], "+", 
           RowBox[{"16", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "959"}], "+", 
              RowBox[{"4236", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], ")"}], "5"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            SubscriptBox["u", "s"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`us,
           Editable->False], "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"38", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            SubscriptBox["u", "s"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`us,
           Editable->False], "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"29033", "+", 
           RowBox[{"3360", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"]}], "+", 
           RowBox[{"5646", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"]}], "+", 
           RowBox[{"243", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"]}], "-", 
           RowBox[{"61026", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "+", 
           RowBox[{"31443", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            SubscriptBox["u", "s"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`us,
           Editable->False], "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "17539"}], "+", 
           RowBox[{"24", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{"584", "+", 
              RowBox[{"581", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}]}], "-", 
              RowBox[{"405", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"]}], "+", 
           RowBox[{"6584", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "3"]}], "+", 
           RowBox[{"130039", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "-", 
           RowBox[{"205653", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}], "+", 
           RowBox[{"92671", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "3"]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "284"}], "+", 
              RowBox[{"311", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2452", "+", 
              RowBox[{"2507", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            SubscriptBox["u", "s"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`us,
           Editable->False], "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "61647"}], "+", 
           RowBox[{"341005", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "-", 
           RowBox[{"494301", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}], "+", 
           RowBox[{"212947", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "3"]}], "+", 
           RowBox[{"729", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}]}], "+", 
           RowBox[{"16", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1042"}], "+", 
              RowBox[{"3133", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3863"}], "+", 
              RowBox[{"11680", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            SubscriptBox["u", "s"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`us,
           Editable->False], "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1081", "+", 
           RowBox[{"57042", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False]}], "-", 
           RowBox[{"32751", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"]}], "+", 
           RowBox[{"126609", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "-", 
           RowBox[{"347070", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "+", 
           RowBox[{"168345", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"], " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "-", 
           RowBox[{"512385", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}], "+", 
           RowBox[{"468990", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}], "-", 
           RowBox[{"240381", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}], "+", 
           RowBox[{"379967", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "3"]}], "-", 
           RowBox[{"178962", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "3"]}], "+", 
           RowBox[{"104787", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "3"]}], "+", 
           RowBox[{"16128", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "1"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v1,
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "19"}], "+", 
              RowBox[{"13", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "203"}], "+", 
              RowBox[{"661", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}]}], "+", 
           RowBox[{"16", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "69"}], "+", 
              RowBox[{"14690", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "-", 
              RowBox[{"12761", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "+", 
              RowBox[{"3", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{"857", "-", 
                 RowBox[{"3534", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"2677", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "-", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            SubscriptBox["u", "s"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`us,
           Editable->False], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"10017", "-", 
           RowBox[{"80334", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False]}], "-", 
           RowBox[{"37287", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"]}], "-", 
           RowBox[{"30239", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "+", 
           RowBox[{"127314", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "+", 
           RowBox[{"207657", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"], " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "+", 
           RowBox[{"11815", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}], "-", 
           RowBox[{"15042", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}], "-", 
           RowBox[{"303453", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}], "+", 
           RowBox[{"10415", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "3"]}], "-", 
           RowBox[{"31938", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "3"]}], "+", 
           RowBox[{"133083", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "3"]}], "+", 
           RowBox[{"48384", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "1"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v1,
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "19"}], "+", 
              RowBox[{"13", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1191"}], "+", 
              RowBox[{"4081", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}]}], "+", 
           RowBox[{"16", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"18109", "-", 
              RowBox[{"25922", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"7873", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "+", 
              RowBox[{"3", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{"1551", "-", 
                 RowBox[{"6970", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"5419", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            SubscriptBox["u", "s"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`us,
           Editable->False], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1529"}], "+", 
           RowBox[{"50262", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False]}], "+", 
           RowBox[{"20241", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"]}], "+", 
           RowBox[{"806400", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"]}], "+", 
           RowBox[{"6235", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "-", 
           RowBox[{"189660", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "-", 
           RowBox[{"52875", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"], " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "-", 
           RowBox[{"2970", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}], "+", 
           RowBox[{"81594", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}], "+", 
           RowBox[{"61686", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}], "+", 
           RowBox[{"4032", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "1"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v1,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{"98", "+", 
              RowBox[{"154", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v2,
                Editable->False], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}], "2"]}], "+", 
              RowBox[{"67", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}], "2"]}], "-", 
              RowBox[{"388", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"218", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"14957", "-", 
              RowBox[{"32026", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"20709", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{"4231", "-", 
                 RowBox[{"9656", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"7833", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"4324", "-", 
                 RowBox[{"16817", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"8658", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            SubscriptBox["u", "s"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`us,
           Editable->False], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1448", "-", 
           RowBox[{"3696", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False]}], "+", 
           RowBox[{"58698", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"]}], "+", 
           RowBox[{"2419200", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"]}], "-", 
           RowBox[{"3881", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "-", 
           RowBox[{"30792", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "-", 
           RowBox[{"106947", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"], " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], "+", 
           RowBox[{"4533", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}], "+", 
           RowBox[{"20556", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}], "+", 
           RowBox[{"48249", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False], "2"]}], "+", 
           RowBox[{"4032", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "1"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v1,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", 
              RowBox[{"462", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v2,
                Editable->False], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}], "2"]}], "+", 
              RowBox[{"201", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}], "2"]}], "-", 
              RowBox[{"44", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"43837", "-", 
              RowBox[{"86482", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"42645", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1468"}], "-", 
              RowBox[{"9188", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"6252", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "+", 
              RowBox[{
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{"36861", "-", 
                 RowBox[{"71196", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"34335", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"26880", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         SubscriptBox["u", "s"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`us,
        Editable->False], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         InterpretationBox[
          StyleBox["\[Lambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Lambda],
          Editable->False]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox["\[Lambda]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Lambda],
           Editable->False]}]}], ")"}], "3"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834129499364695*^9, 3.8341295195983753`*^9}, 
   3.834129949745713*^9, 3.834129988255671*^9, {3.8341300890098352`*^9, 
   3.8341300943242826`*^9}, {3.834481422952834*^9, 3.834481439225597*^9}, {
   3.834811988128046*^9, 3.8348119943718557`*^9}, {3.8348133823641157`*^9, 
   3.8348134131969547`*^9}, {3.8348134650469713`*^9, 3.834813472511772*^9}, {
   3.844238091281623*^9, 3.844238094900991*^9}},
 CellLabel->
  "In[306]:=",ExpressionUUID->"c3842fe5-811d-44be-8076-d2f43128fca1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    SubscriptBox["v", "1"]], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["Gcal",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gcal,
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "385"}], "-", 
          RowBox[{"1155", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False]}], "+", 
          RowBox[{"4151", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"]}], "+", 
          RowBox[{"15533", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"]}], "-", 
          RowBox[{"26390", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"]}], "-", 
          RowBox[{"68792", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"]}], "-", 
          RowBox[{"16674", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"]}], "+", 
          RowBox[{"19294", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"]}], "+", 
          RowBox[{"3758", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"]}], "-", 
          RowBox[{"420", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "9"]}], "-", 
          RowBox[{"2142", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "-", 
          RowBox[{"6426", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "+", 
          RowBox[{"3690", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "+", 
          RowBox[{"28206", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "+", 
          RowBox[{"84", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "+", 
          RowBox[{"26688", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "+", 
          RowBox[{"50436", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "+", 
          RowBox[{"9588", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "+", 
          RowBox[{"5988", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "+", 
          RowBox[{"4158", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "+", 
          RowBox[{"12474", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "-", 
          RowBox[{"13500", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "-", 
          RowBox[{"73764", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "-", 
          RowBox[{"44370", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "+", 
          RowBox[{"15570", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "-", 
          RowBox[{"17208", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "-", 
          RowBox[{"14472", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "-", 
          RowBox[{"4824", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "+", 
          RowBox[{"17172", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"]}], "+", 
          RowBox[{"51516", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"]}], "+", 
          RowBox[{"42012", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"]}], "-", 
          RowBox[{"11340", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"]}], "-", 
          RowBox[{"20736", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"]}], "-", 
          RowBox[{"1512", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"]}], "+", 
          RowBox[{"2376", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"]}], "+", 
          RowBox[{"3240", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"]}], "+", 
          RowBox[{"1080", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"]}], "+", 
          RowBox[{"11612160", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False]}], ")"}], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "1"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v1,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "6"]}], "+", 
          RowBox[{"2310", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"6930", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"35532", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"125076", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"295198", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"698674", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"116120", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"242152", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"34032", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"5688", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "9"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"12852", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"38556", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"41868", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"228420", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"57264", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"280416", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"547416", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"100200", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"72048", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"24948", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"74844", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"134496", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"603072", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"297684", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"190116", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"202176", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"173664", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"57888", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"103032", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"309096", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"233064", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"125064", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"169344", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"12960", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"30240", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"38880", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"12960", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"5775", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"17325", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"115423", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"392469", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"1248676", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"2759906", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"198622", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"1177770", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"93086", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"30660", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "9"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"32130", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"96390", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"152982", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"715986", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"399204", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"1199928", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"2352228", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"411156", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"343428", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"62370", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"187110", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"473076", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"1918188", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"705438", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"829422", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"941976", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"824904", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"274968", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"257580", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"772740", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"535140", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"455220", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"542592", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"39528", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"150984", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"184680", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"61560", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"7700", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"23100", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"189392", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"629776", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"2571340", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"5432372", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"220232", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"2802424", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"8008", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"82840", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "9"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"42840", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"128520", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"267048", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"1143864", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"1014240", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"2657280", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"5106576", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"845040", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"823200", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"83160", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"249480", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"817344", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"3117312", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"726552", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"1690488", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"2210688", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"1968192", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"656064", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"343440", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"1030320", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"650160", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"797040", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"891648", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"50112", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"374976", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"440640", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"146880", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"5775", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"17325", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"168693", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"552279", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"2778206", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"5692876", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"926426", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"3404602", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"331902", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"115380", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "9"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"32130", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"96390", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"246582", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"996786", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"1221876", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"3174672", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"5914860", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"919740", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"1041228", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"62370", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"187110", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"756036", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"2767068", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"258318", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"1762542", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"2743848", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"2474712", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"824904", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"257580", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"772740", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"440100", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"740340", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"801792", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"20088", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"485784", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"554040", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"184680", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"2310", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "+", 
          RowBox[{"6930", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"78148", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"252924", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "+", 
          RowBox[{"1519446", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "+", 
          RowBox[{"3047642", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"879024", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"2020416", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "+", 
          RowBox[{"458136", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "+", 
          RowBox[{"75600", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "9"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "+", 
          RowBox[{"12852", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "+", 
          RowBox[{"38556", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"116748", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"453060", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "+", 
          RowBox[{"711024", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"1935264", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"3484440", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"505512", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"662256", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"24948", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"74844", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "+", 
          RowBox[{"360864", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "+", 
          RowBox[{"1282176", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"63468", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"914148", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "+", 
          RowBox[{"1715904", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "+", 
          RowBox[{"1562976", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "+", 
          RowBox[{"520992", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"103032", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"309096", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"157032", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "+", 
          RowBox[{"353160", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "+", 
          RowBox[{"376704", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"7776", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"313632", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"349920", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"116640", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "5"]}], "-", 
          RowBox[{"385", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "-", 
          RowBox[{"1155", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"14805", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"47495", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "-", 
          RowBox[{"332712", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "-", 
          RowBox[{"657114", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"272070", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"463518", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "-", 
          RowBox[{"180846", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "-", 
          RowBox[{"17604", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "9"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "-", 
          RowBox[{"2142", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "-", 
          RowBox[{"6426", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"22410", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"84366", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "-", 
          RowBox[{"161532", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"471672", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"820908", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"110268", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"166860", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"4158", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"12474", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "-", 
          RowBox[{"70092", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "-", 
          RowBox[{"243540", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"47358", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"187218", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "-", 
          RowBox[{"425736", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "-", 
          RowBox[{"390744", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "-", 
          RowBox[{"130248", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"17172", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"51516", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"23004", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "-", 
          RowBox[{"68364", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "-", 
          RowBox[{"72576", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"5832", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"79704", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"87480", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"29160", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "6"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False]}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "896"}], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}]}], "+", 
             RowBox[{"59011", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "3"]}], "+", 
             RowBox[{"118022", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "3"]}], "-", 
             RowBox[{"8832", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{"420", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "3"]}], "+", 
             RowBox[{"210", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "3"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "5"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"17", "+", 
                RowBox[{"13", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "54595"}], "+", 
                RowBox[{"45763", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"80640", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False]}], ")"}], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "1"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v1,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"18", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1281"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "3"]}], "-", 
             RowBox[{"3843", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "3"]}], "+", 
             RowBox[{"3570", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "3"]}], "+", 
             RowBox[{"1190", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "8"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"807", "+", 
                RowBox[{"2315", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"25452", "-", 
                RowBox[{"131581", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"194808", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "-", 
                RowBox[{"87399", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"22411", "-", 
                RowBox[{"108615", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"158489", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "-", 
                RowBox[{"72285", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"5425", "-", 
                RowBox[{"23540", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"21511", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"852", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18995"}], "+", 
                RowBox[{"98367", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"148241", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"68869", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False]}], ")"}], " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "576"}], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}]}], "+", 
                RowBox[{"20379", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"40758", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["u", "s"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`us,
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "-", 
                RowBox[{"5824", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{"420", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "3"]}], "+", 
                RowBox[{"210", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "7"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "3"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "5"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"57", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17467"}], "+", 
                   RowBox[{"11643", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"368", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}]}], "+", 
                RowBox[{"64953", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"194859", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["u", "s"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`us,
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20281"}], "+", 
                   RowBox[{"17541", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "193489"}], "+", 
                   RowBox[{"190749", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1343"}], "+", 
                   RowBox[{"6635", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                   RowBox[{"9081", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"3789", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "581"}], "+", 
                   RowBox[{"4041", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                   RowBox[{"8611", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"5151", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "1"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v1,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "15624"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "5"]}], "-", 
             RowBox[{"46872", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "5"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "9"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "-", 
                RowBox[{"38", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "8"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"9323", "-", 
                RowBox[{"19558", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"10201", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"3353", "-", 
                RowBox[{"26516", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"22587", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"9305", "-", 
                RowBox[{"38420", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"28539", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "36675"}], "+", 
                RowBox[{"220781", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"330783", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"146609", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "59575"}], "+", 
                RowBox[{"313917", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"448191", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"193645", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "71335"}], "+", 
                RowBox[{"495981", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"1260542", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"1512034", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}], "-", 
                RowBox[{"868795", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "4"]}], "+", 
                RowBox[{"192657", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "5"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "83485"}], "+", 
                RowBox[{"667295", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"2126130", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"3457438", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}], "-", 
                RowBox[{"2780177", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "4"]}], "+", 
                RowBox[{"865059", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "5"]}]}], ")"}]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9072", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"27216", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["u", "s"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`us,
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"54", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "7"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "3"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "8"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "3"]}], "+", 
                RowBox[{"27", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "229"}], "+", 
                   RowBox[{"15", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "299"}], "+", 
                   RowBox[{"353", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2917"}], "+", 
                   RowBox[{"2703", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1833", "-", 
                   RowBox[{"8845", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"11551", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "-", 
                   RowBox[{"4539", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"401", "-", 
                   RowBox[{"2637", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"5263", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "-", 
                   RowBox[{"2883", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2016", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"6048", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["u", "s"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`us,
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"2442", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "8"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "3"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1585", "+", 
                   RowBox[{"5054", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "7"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4703"}], "+", 
                   RowBox[{"14200", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"61537", "-", 
                   RowBox[{"328623", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"514275", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "-", 
                   RowBox[{"246717", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"33185", "-", 
                   RowBox[{"196251", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"342355", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "-", 
                   RowBox[{"156801", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1885"}], "+", 
                   RowBox[{"11537", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                   RowBox[{"18187", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"8535", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "-", 
                RowBox[{"21", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2653"}], "+", 
                   RowBox[{"13841", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                   RowBox[{"20491", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"9303", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4641"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "4"]}], "-", 
             RowBox[{"13923", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "4"]}], "+", 
             RowBox[{"6048000", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["u", "s"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`us,
                  Editable->False]}], ")"}], "3"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "1"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v1,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "4"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "8"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "935"}], "+", 
                RowBox[{"951", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"13045", "-", 
                RowBox[{"53228", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"39661", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"16249", "-", 
                RowBox[{"66892", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"49685", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"8885", "-", 
                RowBox[{"62686", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"52401", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"21261", "-", 
                RowBox[{"87438", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"64777", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8755"}], "+", 
                RowBox[{"35565", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"20466", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "-", 
                RowBox[{"30387", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}], "+", 
                RowBox[{"24255", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"4451", "-", 
                RowBox[{"26520", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"79824", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "-", 
                RowBox[{"151940", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}], "+", 
                RowBox[{"92913", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "4"]}]}], ")"}]}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False]}], ")"}], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4485", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "4"]}], "+", 
                RowBox[{"8970", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["u", "s"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`us,
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "4"]}], "-", 
                RowBox[{"2512", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{"252", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "3"]}], "+", 
                RowBox[{"126", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "3"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3229"}], "+", 
                   RowBox[{"717", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "-", 
                RowBox[{"240", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}], "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "5"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"44", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"43", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1449"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "4"]}], "-", 
                RowBox[{"4347", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["u", "s"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`us,
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "4"]}], "+", 
                RowBox[{"315", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "3"]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1451", "-", 
                   RowBox[{"1735", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"284", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"21", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"499", "-", 
                   RowBox[{"2092", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"2061", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1051", "-", 
                   RowBox[{"3196", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"2613", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "7"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1357", "-", 
                   RowBox[{"5435", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"4078", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9538"}], "+", 
                   RowBox[{"64487", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                   RowBox[{"150721", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"146073", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}], "-", 
                   RowBox[{"50301", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6011"}], "+", 
                   RowBox[{"44375", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                   RowBox[{"112327", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"112873", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}], "-", 
                   RowBox[{"38910", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "4"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"21", " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"2904", " ", 
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"63", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["u", "s"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`us,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"2904", " ", 
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"30", "+", 
                   RowBox[{"140", " ", 
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}]}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}]}], "+", 
                RowBox[{"168", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "7"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "3"]}], "+", 
                RowBox[{"56", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "8"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2115"}], "+", 
                   RowBox[{"8858", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                   RowBox[{"7175", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"22", " ", 
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"797", "-", 
                    RowBox[{"1340", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                    RowBox[{"543", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2697", "-", 
                   RowBox[{"4738", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"1961", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"2719", "-", 
                    RowBox[{"5182", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                    RowBox[{"2463", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"235", "+", 
                   RowBox[{"926", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                   RowBox[{"1265", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"949", "-", 
                    RowBox[{"3690", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                    RowBox[{"2741", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1387"}], "+", 
                   RowBox[{"7402", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                   RowBox[{"6447", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"22", " ", 
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"8189", "-", 
                    RowBox[{"16124", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                    RowBox[{"7935", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"26880", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}]}], ")"}], "3"]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.83412958779897*^9, 3.834129597215027*^9}, {
   3.834129926859726*^9, 3.8341299306605263`*^9}, {3.834129963594954*^9, 
   3.8341299694641247`*^9}, {3.834130039690536*^9, 3.8341300567660503`*^9}, {
   3.834811948690962*^9, 3.834811953695282*^9}, 3.834813355522704*^9, {
   3.83481355466957*^9, 3.834813573100121*^9}, {3.834813611127534*^9, 
   3.834813622336514*^9}, {3.844238051942706*^9, 3.844238056126923*^9}},
 CellLabel->
  "In[303]:=",ExpressionUUID->"a142c364-74fe-4986-8057-1c9a84fb5f46"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    SubscriptBox["v", "2"]], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["Gcal",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gcal,
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1029", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "6"]}], "+", 
          RowBox[{"3087", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "6"]}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{"687", "-", 
             RowBox[{"3182", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"2481", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "-", 
          RowBox[{"42", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{"883", "-", 
             RowBox[{"3574", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"2677", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "9"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "301"}], "+", 
             RowBox[{"1271", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"1253", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"295", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1883", "+", 
             RowBox[{"6487", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"18073", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"9739", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"3", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16351"}], "+", 
             RowBox[{"16152", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"46026", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "-", 
             RowBox[{"75256", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}], "+", 
             RowBox[{"29405", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "4"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "7"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"3", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"19239", "-", 
             RowBox[{"123472", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"236654", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "-", 
             RowBox[{"180304", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}], "+", 
             RowBox[{"47811", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"57837", "-", 
             RowBox[{"536760", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"1640754", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "-", 
             RowBox[{"1898672", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}], "+", 
             RowBox[{"736953", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"150059", "-", 
             RowBox[{"1232848", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"3479910", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "-", 
             RowBox[{"3895144", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}], "+", 
             RowBox[{"1498359", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "4"]}]}], ")"}]}], "+", 
          RowBox[{"54", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False]}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}]}], "+", 
             RowBox[{"135", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "3"]}], "+", 
             RowBox[{"270", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "3"]}], "+", 
             RowBox[{"624", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "3"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "5"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13"}], "+", 
                RowBox[{"31", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "149"}], "+", 
                RowBox[{"357", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"268", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"]}], "+", 
             RowBox[{"318", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"]}], "+", 
             RowBox[{"954", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "329"}], "+", 
                RowBox[{"1948", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"2883", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"611", "-", 
                RowBox[{"1808", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"1197", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"985", "-", 
                RowBox[{"3728", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"2743", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1953", "-", 
                RowBox[{"8228", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"7107", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"336", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False]}], ")"}], " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "1"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v1,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"147", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "4"]}], "+", 
             RowBox[{"294", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "4"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "5"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"12", "-", 
                RowBox[{"48", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"35", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"12", "-", 
                RowBox[{"48", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"35", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"158", "-", 
                RowBox[{"625", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"453", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"485", "-", 
                RowBox[{"2206", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"1665", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"146", "-", 
                RowBox[{"821", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"1454", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "-", 
                RowBox[{"985", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}], "+", 
                RowBox[{"210", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "4"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"63", " ", 
              RowBox[{"(", 
               RowBox[{"17", "-", 
                RowBox[{"144", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "3"]}], "+", 
             RowBox[{"189", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"17", "-", 
                RowBox[{"144", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "3"]}], "-", 
             RowBox[{"4356", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "3"]}], "-", 
             RowBox[{"1452", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "8"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "3"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1203"}], "+", 
                RowBox[{"3397", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2369"}], "-", 
                RowBox[{"16128", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"]}], "-", 
                RowBox[{"13932", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"16909", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2651"}], "+", 
                RowBox[{"20005", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"43781", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"22875", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1799", "-", 
                RowBox[{"7484", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"5547", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"504", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"38", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"27", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"371", "-", 
                RowBox[{"4628", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"4119", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"504", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"35", "-", 
                   RowBox[{"86", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"51", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{"6", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"294", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"72", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "4"]}], "+", 
             RowBox[{"882", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"72", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "8"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "715"}], "+", 
                RowBox[{"707", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5187", "-", 
                RowBox[{"7623", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"2180", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3829", "-", 
                RowBox[{"18371", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"14814", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"6089", "-", 
                RowBox[{"33565", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"58643", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "-", 
                RowBox[{"31359", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}], "+", 
                RowBox[{"2016", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "31"}], "+", 
                   RowBox[{"38", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8099"}], "+", 
                RowBox[{"46923", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"68713", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"29825", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}], "+", 
                RowBox[{"2016", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "93"}], "+", 
                   RowBox[{"98", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"325", "-", 
                RowBox[{"2924", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"2319", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "-", 
                RowBox[{"1008", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"120", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"117", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1109"}], "+", 
                RowBox[{"4492", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"3103", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"1008", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"55", "-", 
                   RowBox[{"232", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"173", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"744", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}]}], "+", 
                RowBox[{"1074", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"3222", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["u", "s"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`us,
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1859"}], "+", 
                   RowBox[{"3429", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2713"}], "+", 
                   RowBox[{"7423", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"397", "-", 
                   RowBox[{"2673", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"5531", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "-", 
                   RowBox[{"3255", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5153"}], "+", 
                   RowBox[{"26757", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                   RowBox[{"40039", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"18435", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"63", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17"}], "+", 
                   RowBox[{"32", " ", 
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"189", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["u", "s"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`us,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17"}], "+", 
                   RowBox[{"32", " ", 
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"105", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "8"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "3"]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "709"}], "+", 
                   RowBox[{"634", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "7"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "727"}], "+", 
                   RowBox[{"2188", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"9193", "+", 
                   RowBox[{"8064", " ", 
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"]}], "-", 
                   RowBox[{"14591", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"5124", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1888", "-", 
                   RowBox[{"19589", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"53270", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "-", 
                   RowBox[{"34485", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"291", "-", 
                   RowBox[{"4322", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"3921", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"1008", " ", 
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1719", "-", 
                   RowBox[{"7178", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"5349", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"336", " ", 
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"26", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                    RowBox[{"19", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"882", " ", 
              RowBox[{"(", 
               RowBox[{"15", "-", 
                RowBox[{"128", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "5"]}], "+", 
             RowBox[{"2646", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"15", "-", 
                RowBox[{"128", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "5"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "9"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "-", 
                RowBox[{"38", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "8"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"8299", "-", 
                RowBox[{"18998", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"10597", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"11135", "-", 
                RowBox[{"9653", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"16053", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"14503", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "32629"}], "+", 
                RowBox[{"176459", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"255965", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"111931", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"29971", "+", 
                RowBox[{"237523", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"562239", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"293769", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}], "+", 
                RowBox[{"8064", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "137"}], "+", 
                   RowBox[{"149", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "27161"}], "+", 
                RowBox[{"258807", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"427691", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"193117", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}], "+", 
                RowBox[{"2688", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "137"}], "+", 
                   RowBox[{"181", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24327"}], "+", 
                RowBox[{"173720", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"143457", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"2688", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"292", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"273", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "59607"}], "+", 
                RowBox[{"244280", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"178737", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"2688", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "1"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v1,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"123", "-", 
                   RowBox[{"516", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"385", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4302", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"12906", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["u", "s"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`us,
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"414", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "7"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "3"]}], "+", 
                RowBox[{"138", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "8"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "3"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1255"}], "+", 
                   RowBox[{"1669", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9793"}], "+", 
                   RowBox[{"26511", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "21265"}], "+", 
                   RowBox[{"37983", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "91"}], "+", 
                   RowBox[{"863", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                   RowBox[{"2453", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"2049", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17925"}], "+", 
                   RowBox[{"92441", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                   RowBox[{"136739", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"62223", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 RowBox[{"(", 
                  RowBox[{"187", "-", 
                   RowBox[{"576", " ", 
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
                RowBox[{"126", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["u", "s"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`us,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"187", "-", 
                   RowBox[{"576", " ", 
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "-", 
                RowBox[{"2470", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "8"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "3"]}], "-", 
                RowBox[{"26", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "7"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "365"}], "+", 
                   RowBox[{"1102", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1737"}], "+", 
                   RowBox[{"8860", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "51135"}], "-", 
                   RowBox[{"64512", " ", 
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"]}], "+", 
                   RowBox[{"46192", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"7139", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "23365"}], "+", 
                   RowBox[{"206507", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                   RowBox[{"511759", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"307569", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"24219", "-", 
                   RowBox[{"101268", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"75361", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"8064", " ", 
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"18", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                    RowBox[{"13", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["u", "s"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`us,
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3275", "-", 
                   RowBox[{"59380", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"54417", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                   RowBox[{"8064", " ", 
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "1"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v1,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "-", 
                    RowBox[{"34", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"13440", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}]}], ")"}], "3"]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834129570061144*^9, 3.834129581237328*^9}, 
   3.83412994247572*^9, 3.834129981004258*^9, {3.834130065492449*^9, 
   3.834130078928722*^9}, {3.834811963156925*^9, 3.8348119677168303`*^9}, 
   3.834813364053534*^9, 3.834813549810293*^9, {3.8442380749471817`*^9, 
   3.8442380784556837`*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"898b53f9-55fb-4028-81ad-b91c639b5975"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    SubscriptBox["v", "3"]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      InterpretationBox[
       StyleBox["Gcal",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gcal,
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "27"}], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            SubscriptBox["v", "3"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`v3,
           Editable->False], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"108", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "3"]}], "+", 
           RowBox[{"324", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "3"]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}], "3"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}], "3"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "67"}], "+", 
              RowBox[{"73", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "31"}], "+", 
              RowBox[{"741", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "319"}], "+", 
              RowBox[{"1029", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"121", "-", 
              RowBox[{"693", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"1159", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "-", 
              RowBox[{"507", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "4"], " ", 
            RowBox[{"(", 
             RowBox[{"425", "-", 
              RowBox[{"1421", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"159", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "+", 
              RowBox[{"837", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "3"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            SubscriptBox["v", "3"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`v3,
           Editable->False], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "6"], " ", 
            RowBox[{"(", 
             RowBox[{"5644", "+", 
              RowBox[{"2816", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v2,
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}]}], "-", 
              RowBox[{"6835", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}], "2"]}], "+", 
           RowBox[{"81", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"8", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v2,
                Editable->False]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "3"]}], "+", 
           RowBox[{"243", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"8", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v2,
                Editable->False]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "3"]}], "-", 
           RowBox[{"132", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}], "3"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "92"}], "+", 
              RowBox[{"289", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10528"}], "+", 
              RowBox[{"35001", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "-", 
              RowBox[{"24879", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "+", 
              RowBox[{"4", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v2,
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{"895", "-", 
                 RowBox[{"958", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"63", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5564"}], "+", 
              RowBox[{"20451", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "-", 
              RowBox[{"15961", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "+", 
              RowBox[{"4", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v2,
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{"517", "-", 
                 RowBox[{"1962", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"1445", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1027"}], "+", 
              RowBox[{"4432", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "-", 
              RowBox[{"3297", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "+", 
              RowBox[{"4", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v2,
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{"575", "-", 
                 RowBox[{"2408", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"1833", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"485", "+", 
              RowBox[{"1408", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "-", 
              RowBox[{"1785", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "+", 
              RowBox[{
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v2,
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{"572", "-", 
                 RowBox[{"6176", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"5604", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "-", 
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["v", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`v3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5292", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "5"]}], "+", 
           RowBox[{"15876", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "5"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "9"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"38", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"507", "-", 
              RowBox[{"1830", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"1289", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"7801", "-", 
              RowBox[{"61948", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"52131", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"21913", "-", 
              RowBox[{"90172", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"66243", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24939"}], "+", 
              RowBox[{"55937", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "-", 
              RowBox[{"35943", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "+", 
              RowBox[{"4877", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "3"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "28337"}], "+", 
              RowBox[{"147207", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "-", 
              RowBox[{"211785", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "+", 
              RowBox[{"93119", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "3"]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45677"}], "+", 
              RowBox[{"360951", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "-", 
              RowBox[{"1070170", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "+", 
              RowBox[{"1503094", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "3"]}], "-", 
              RowBox[{"1011289", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "4"]}], "+", 
              RowBox[{"263091", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "5"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "19945"}], "+", 
              RowBox[{"268763", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "-", 
              RowBox[{"1202586", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "+", 
              RowBox[{"2331142", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "3"]}], "-", 
              RowBox[{"2028125", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "4"]}], "+", 
              RowBox[{"650751", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "5"]}]}], ")"}]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"256", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"]}], "+", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}], "2"]}], "+", 
              RowBox[{"324", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "365"}], "+", 
                 RowBox[{"2164", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "-", 
                 RowBox[{"3207", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "863"}], "+", 
                 RowBox[{"3084", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "-", 
                 RowBox[{"1485", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "193"}], "+", 
                 RowBox[{"1420", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "-", 
                 RowBox[{"1227", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "3"], " ", 
               RowBox[{"(", 
                RowBox[{"481", "-", 
                 RowBox[{"1996", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"1515", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"16", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "756"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}], "3"]}], "-", 
              RowBox[{"2268", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}], "3"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "7"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "412"}], "+", 
                 RowBox[{"1243", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3332"}], "+", 
                 RowBox[{"3911", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"989", "-", 
                 RowBox[{"481", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "-", 
                 RowBox[{"1861", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                 RowBox[{"1353", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1027"}], "+", 
                 RowBox[{"5567", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "-", 
                 RowBox[{"7909", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                 RowBox[{"3369", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12791"}], "+", 
                 RowBox[{"88149", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "-", 
                 RowBox[{"187645", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                 RowBox[{"114951", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "15061"}], "+", 
                 RowBox[{"98431", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "-", 
                 RowBox[{"198567", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                 RowBox[{"116469", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"686", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "6"]}], "+", 
           RowBox[{"2058", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["u", "s"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`us,
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "6"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{"713", "-", 
              RowBox[{"3412", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"2643", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}]}], ")"}]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2923", "-", 
              RowBox[{"11804", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"8713", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "9"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "21"}], "+", 
              RowBox[{"135", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "-", 
              RowBox[{"257", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "+", 
              RowBox[{"151", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "3"]}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "282"}], "+", 
              RowBox[{"1858", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "-", 
              RowBox[{"2877", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "+", 
              RowBox[{"1297", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "3"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3396"}], "+", 
              RowBox[{"6195", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"1162", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "-", 
              RowBox[{"7283", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "3"]}], "+", 
              RowBox[{"3330", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "4"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3117", "-", 
              RowBox[{"18597", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"32834", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "-", 
              RowBox[{"22219", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "3"]}], "+", 
              RowBox[{"4889", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"27693", "-", 
              RowBox[{"262062", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"808396", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "-", 
              RowBox[{"934386", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "3"]}], "+", 
              RowBox[{"360135", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["u", "s"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`us,
              Editable->False], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"71269", "-", 
              RowBox[{"596182", " ", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], "+", 
              RowBox[{"1722716", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "2"]}], "-", 
              RowBox[{"1990922", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "3"]}], "+", 
              RowBox[{"792447", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False], "4"]}]}], ")"}]}], "+", 
           RowBox[{"1024", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["u", "s"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`us,
               Editable->False]}], ")"}], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}]}], "-", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"17", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"300", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}]}], "+", 
              RowBox[{"42", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}], "3"]}], "+", 
              RowBox[{"126", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}], "3"]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "5"], " ", 
               RowBox[{"(", 
                RowBox[{"1001", "-", 
                 RowBox[{"6969", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"14911", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "-", 
                 RowBox[{"9039", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "4"], " ", 
               RowBox[{"(", 
                RowBox[{"783", "-", 
                 RowBox[{"5175", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"10569", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "-", 
                 RowBox[{"6273", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "61"}], "+", 
                 RowBox[{"57", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"61", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "-", 
                 RowBox[{"57", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "51"}], "+", 
                 RowBox[{"279", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "-", 
                 RowBox[{"397", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                 RowBox[{"169", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"16", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "147"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}], "4"]}], "-", 
              RowBox[{"441", " ", 
               InterpretationBox[
                StyleBox[
                 SubscriptBox["u", "s"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`us,
                Editable->False], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}], "4"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"226", "-", 
                 RowBox[{"457", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"213", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", 
                 RowBox[{"419", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"393", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"194", "-", 
                 RowBox[{"811", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"589", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "7"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"894", "-", 
                 RowBox[{"3615", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"2771", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "5"], " ", 
               RowBox[{"(", 
                RowBox[{"2297", "-", 
                 RowBox[{"16052", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"36658", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "-", 
                 RowBox[{"29860", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}], "+", 
                 RowBox[{"7005", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["u", "s"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`us,
                 Editable->False], "4"], " ", 
               RowBox[{"(", 
                RowBox[{"6315", "-", 
                 RowBox[{"47484", " ", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], "+", 
                 RowBox[{"123670", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "-", 
                 RowBox[{"129996", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}], "+", 
                 RowBox[{"47511", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "4"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"13440", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         SubscriptBox["u", "s"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`us,
        Editable->False], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         InterpretationBox[
          StyleBox["\[Lambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Lambda],
          Editable->False]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox["\[Lambda]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Lambda],
           Editable->False]}]}], ")"}], "3"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834129550429554*^9, 3.834129559527624*^9}, {
   3.834129657491672*^9, 3.834129668727867*^9}, 3.834129946030424*^9, 
   3.834129985136677*^9, {3.834130081285654*^9, 3.834130085797614*^9}, {
   3.834811975336391*^9, 3.834811979218392*^9}, 3.834813372870504*^9, 
   3.834813532993292*^9, {3.84423808253183*^9, 3.844238086581875*^9}},
 CellLabel->
  "In[305]:=",ExpressionUUID->"863b540d-fa26-478d-a420-3ba26f4fd829"]
}, Open  ]]
},
WindowSize->{808, 662},
WindowMargins->{{Automatic, 204}, {7, Automatic}},
Magnification->1.25,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 13, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ff11448c-994d-4244-9111-d3da69b6f157"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 490, 9, 89, "Subsubsection",ExpressionUUID->"b4adfe05-6d37-4add-be2b-e09feea34c98"],
Cell[1073, 33, 1226, 35, 66, "Input",ExpressionUUID->"c7f4d2cf-fbfe-4daf-936b-fbe94b503c7b"],
Cell[2302, 70, 41034, 1119, 785, "Input",ExpressionUUID->"0b9a3c65-98ee-4f11-b75c-7698d2bdcb05"],
Cell[43339, 1191, 62681, 1783, 1302, "Input",ExpressionUUID->"c3842fe5-811d-44be-8076-d2f43128fca1"],
Cell[106023, 2976, 294777, 8249, 4296, "Input",ExpressionUUID->"a142c364-74fe-4986-8057-1c9a84fb5f46"],
Cell[400803, 11227, 137267, 3566, 2680, "Input",ExpressionUUID->"898b53f9-55fb-4028-81ad-b91c639b5975"],
Cell[538073, 14795, 94013, 2524, 1901, "Input",ExpressionUUID->"863b540d-fa26-478d-a420-3ba26f4fd829"]
}, Open  ]]
}
]
*)



==> anc/coefficients-effective-action.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    432944,      12153]
NotebookOptionsPosition[    432023,      12131]
NotebookOutlinePosition[    432439,      12148]
CellTagsIndexPosition[    432396,      12145]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Divergent coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", 
    SubscriptBox["\[Nu]", "a"]], TraditionalForm]],ExpressionUUID->
  "a30683f0-86f5-4e12-83e5-37c94665cc6d"],
 "in one-loop effective action of (3+1)-dimensional Ho\[RHacek]ava gravity in \
arbitrary gauge (\[Sigma],\[Xi])"
}], "Subsubsection",
 CellChangeTimes->{{3.844238233531308*^9, 3.84423828510581*^9}, {
  3.844238339111123*^9, 3.844238357723371*^9}, {3.844314410112071*^9, 
  3.844314410328191*^9}, {3.84431452400802*^9, 3.844314528557311*^9}, {
  3.844314568776814*^9, 3.844314571505827*^9}, {3.844315534673025*^9, 
  3.844315574236059*^9}, {3.844315876779216*^9, 3.844315879172442*^9}, {
  3.844336111076388*^9, 
  3.844336113525997*^9}},ExpressionUUID->"bb97009e-526d-4c71-8e11-\
ad80367e9bad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", 
    SubscriptBox["\[Nu]", "1"]], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "385"}], "+", 
            RowBox[{"11612160", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], "3"]}], "+", 
            RowBox[{"472088", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "3"]}], "-", 
            RowBox[{"2142", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}], "+", 
            RowBox[{"4158", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"]}], "+", 
            RowBox[{"17172", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"]}], "+", 
            RowBox[{"241920", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"50", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False]}], "+", 
               RowBox[{"18", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "427"}], "+", 
               RowBox[{"40758", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"78", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "119"}], "+", 
               RowBox[{"168", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False]}], "+", 
               RowBox[{"2070", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], "2"]}]}], ")"}]}], "+", 
            RowBox[{"1008", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "31"}], "+", 
               RowBox[{"4124", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "2"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v2,
                  Editable->False], "2"]}], "+", 
               RowBox[{"24", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False]}], "+", 
               RowBox[{"486", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], "2"]}], "+", 
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "23"}], "+", 
                  RowBox[{"726", " ", 
                   InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "3"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v3,
                    Editable->False]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], "6"]}], "+", 
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["u", "s"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`us,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "385"}], "+", 
            RowBox[{"11612160", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], "3"]}], "+", 
            RowBox[{"472088", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "3"]}], "-", 
            RowBox[{"2142", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}], "+", 
            RowBox[{"4158", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"]}], "+", 
            RowBox[{"17172", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"]}], "+", 
            RowBox[{"241920", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"50", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False]}], "+", 
               RowBox[{"18", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "427"}], "+", 
               RowBox[{"40758", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"78", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "119"}], "+", 
               RowBox[{"168", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False]}], "+", 
               RowBox[{"2070", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], "2"]}]}], ")"}]}], "+", 
            RowBox[{"1008", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "31"}], "+", 
               RowBox[{"4124", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "2"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v2,
                  Editable->False], "2"]}], "+", 
               RowBox[{"24", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False]}], "+", 
               RowBox[{"486", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], "2"]}], "+", 
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "23"}], "+", 
                  RowBox[{"726", " ", 
                   InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "3"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v3,
                    Editable->False]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], "6"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "105"}], "+", 
            RowBox[{"477", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"537", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"163", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1879"}], "-", 
            RowBox[{"2994", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}], "+", 
            RowBox[{"2412", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"]}], "-", 
            RowBox[{"540", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"]}], "+", 
            RowBox[{"840", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "3"]}], "+", 
            RowBox[{"5040", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False]}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "3"]}], "+", 
            RowBox[{"140", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", 
               RowBox[{"18", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "3"]}], "+", 
            RowBox[{"105", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"9078", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"7236", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"1620", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"5135", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"9174", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"7236", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"1620", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"3349", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"3090", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "-", 
            RowBox[{"2412", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"540", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"14", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "935"}], "+", 
               RowBox[{"96", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}]}], "+", 
               RowBox[{"162", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}]}], "+", 
               RowBox[{"951", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], "7"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"9647", "+", 
            RowBox[{"4794", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}], "-", 
            RowBox[{"7236", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"]}], "+", 
            RowBox[{"1620", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"]}], "-", 
            RowBox[{"63194", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"21336", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"43416", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"9720", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"122898", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"34416", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"86832", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"19440", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"95078", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "-", 
            RowBox[{"24000", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"72360", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "-", 
            RowBox[{"16200", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"25751", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "4"]}], "+", 
            RowBox[{"6126", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "4"]}], "-", 
            RowBox[{"21708", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "4"]}], "+", 
            RowBox[{"4860", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "4"]}], "+", 
            RowBox[{"2520", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"420", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", 
               RowBox[{"18", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"336", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"114", "-", 
               RowBox[{"491", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"385", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"90", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
               RowBox[{"90", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"13045", "-", 
               RowBox[{"53228", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"39661", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"2016", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
               RowBox[{"3402", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8337"}], "+", 
            RowBox[{"25218", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}], "-", 
            RowBox[{"8604", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"]}], "+", 
            RowBox[{"1188", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"]}], "+", 
            RowBox[{"8038", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"122400", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"49464", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"7992", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"23950", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"214752", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"96768", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"16848", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"38758", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "-", 
            RowBox[{"163176", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"79560", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "-", 
            RowBox[{"14472", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"15115", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "4"]}], "+", 
            RowBox[{"45606", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "4"]}], "-", 
            RowBox[{"23652", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "4"]}], "+", 
            RowBox[{"4428", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "4"]}], "+", 
            RowBox[{"56", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13"}], "+", 
               RowBox[{"103", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"807", "+", 
               RowBox[{"2315", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"54", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "19"}], "+", 
                  RowBox[{"89", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"1008", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"24", "-", 
               RowBox[{"131", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"115", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"30", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
               RowBox[{"30", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"16249", "-", 
               RowBox[{"66892", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"49685", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"96", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "30"}], "+", 
                  RowBox[{"29", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], ")"}]}], "+", 
               RowBox[{"54", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"43", "-", 
                  RowBox[{"212", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"169", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "34396"}], "+", 
            RowBox[{"13344", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}], "+", 
            RowBox[{"7785", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"]}], "-", 
            RowBox[{"756", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"]}], "+", 
            RowBox[{"177357", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"73488", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"56133", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"2700", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"252396", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"139116", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"79551", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"972", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"109519", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "-", 
            RowBox[{"78612", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "-", 
            RowBox[{"31203", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "-", 
            RowBox[{"972", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"40320", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}]}], "+", 
            RowBox[{"168", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "27"}], "+", 
               RowBox[{"125", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "-", 
               RowBox[{"149", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"51", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "3"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5425", "-", 
               RowBox[{"7265", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "-", 
               RowBox[{"284", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"18", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"109", "-", 
                  RowBox[{"366", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"117", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"168", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"397", "-", 
               RowBox[{"1245", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"1687", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "-", 
               RowBox[{"935", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "3"]}], "+", 
               RowBox[{"6", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "109"}], "+", 
                  RowBox[{"335", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                  RowBox[{"303", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                  RowBox[{"77", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "267"}], "+", 
                  RowBox[{"965", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                  RowBox[{"1009", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                  RowBox[{"311", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4451"}], "+", 
               RowBox[{"13167", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "-", 
               RowBox[{"40323", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"30971", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "3"]}], "+", 
               RowBox[{"162", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"13", "-", 
                  RowBox[{"51", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"35", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}], "+", 
               RowBox[{"24", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"235", "+", 
                  RowBox[{"691", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                  RowBox[{"2191", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                  RowBox[{"1265", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "13195"}], "+", 
            RowBox[{"42", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}], "-", 
            RowBox[{"22185", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"]}], "-", 
            RowBox[{"10368", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"]}], "+", 
            RowBox[{"81624", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"28842", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"37917", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"32832", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"123853", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"55686", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"7839", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"34560", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"55452", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"26922", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "-", 
            RowBox[{"7893", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"12096", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"120960", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}]}], "+", 
            RowBox[{"1024", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "38"}], "+", 
               RowBox[{"45", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"168", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"1257", "+", 
               RowBox[{"512", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "2"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v2,
                  Editable->False], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "+", 
               RowBox[{"288", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "3"]}], "-", 
               RowBox[{"3637", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"3555", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "-", 
               RowBox[{"1207", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "3"]}], "+", 
               RowBox[{"6", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "357"}], "+", 
                  RowBox[{"437", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "891"}], "+", 
                  RowBox[{"384", " ", 
                   InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "3"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v3,
                    Editable->False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}]}], "+", 
                  RowBox[{"1487", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"25452", "-", 
               RowBox[{"55225", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"29133", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"384", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"50", "-", 
                  RowBox[{"109", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"59", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"8755", "-", 
               RowBox[{"9300", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "-", 
               RowBox[{"7434", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"8085", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "3"]}], "+", 
               RowBox[{"144", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "86"}], "+", 
                  RowBox[{"101", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}], "+", 
               RowBox[{"12", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2697"}], "+", 
                  RowBox[{"7435", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                  RowBox[{"6699", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                  RowBox[{"1961", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"15533", "+", 
            RowBox[{"28206", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}], "-", 
            RowBox[{"73764", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"]}], "-", 
            RowBox[{"11340", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"]}], "+", 
            RowBox[{"11612160", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"]}], "-", 
            RowBox[{"62944", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"115596", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"308016", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"79704", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"47495", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"84366", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"243540", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"68364", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"483840", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"25", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"]}], "+", 
               RowBox[{"9", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"45763", "-", 
               RowBox[{"65030", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"19267", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"18995", "-", 
               RowBox[{"79372", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"68869", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"6", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3881"}], "+", 
                  RowBox[{"1938", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"1943", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "21261"}], "+", 
               RowBox[{"87438", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "-", 
               RowBox[{"64777", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "239"}], "-", 
                  RowBox[{"2034", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"2273", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
               RowBox[{"24", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"2115", "-", 
                  RowBox[{"8858", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"7175", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2016", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"201", "-", 
               RowBox[{"829", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"616", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"19", "-", 
                  RowBox[{"22", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"115", "-", 
                  RowBox[{"484", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"401", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "2"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v2,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"967", "-", 
                  RowBox[{"1806", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"839", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "343"}], "+", 
                  RowBox[{"1436", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                  RowBox[{"1405", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                  RowBox[{"12", " ", 
                   InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "3"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v3,
                    Editable->False], " ", 
                   RowBox[{"(", 
                    RowBox[{"105", "-", 
                    RowBox[{"178", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                    RowBox[{"73", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"4151", "+", 
            RowBox[{"3690", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}], "-", 
            RowBox[{"13500", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"]}], "+", 
            RowBox[{"42012", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"]}], "+", 
            RowBox[{"34836480", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"]}], "-", 
            RowBox[{"18928", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"27108", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"80496", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"65016", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"14805", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"22410", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"70092", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"23004", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "3"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"161280", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"225", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"]}], "+", 
               RowBox[{"81", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"]}], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"57539", "-", 
               RowBox[{"112134", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"54595", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"8885", "-", 
               RowBox[{"62686", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"52401", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "-", 
               RowBox[{"24", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"1387", "-", 
                  RowBox[{"7402", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"6447", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"12199", "-", 
                  RowBox[{"21886", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"9687", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "22411"}], "+", 
               RowBox[{"86204", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "-", 
               RowBox[{"72285", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"6", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"58225", "-", 
                  RowBox[{"110626", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"52401", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"672", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"77", "-", 
               RowBox[{"581", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"492", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"235", "-", 
                  RowBox[{"454", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"219", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"83", "-", 
                  RowBox[{"420", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"369", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "2"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v2,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9215", "-", 
                  RowBox[{"18302", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"9087", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "237"}], "+", 
                  RowBox[{"724", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "-", 
                  RowBox[{"591", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}], "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox[
                    SubscriptBox["v", "3"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`v3,
                    Editable->False], " ", 
                   RowBox[{"(", 
                    RowBox[{"4292", "-", 
                    RowBox[{"8456", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                    RowBox[{"4164", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SqrtBox[
        InterpretationBox[
         StyleBox[
          SubscriptBox["\[Nu]", "5"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Nu]5,
         Editable->False]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"107520", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          SubscriptBox["u", "s"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`us,
         Editable->False], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["u", "s"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`us,
           Editable->False]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[
        SubscriptBox["v", "1"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`v1,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["\[Nu]", "5"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Nu]5,
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SqrtBox["2"], " ", 
         SqrtBox[
          InterpretationBox[
           StyleBox["\[Sigma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`sgm,
           Editable->False]]}], "+", 
        FractionBox[
         SqrtBox[
          FractionBox[
           InterpretationBox[
            StyleBox["\[Sigma]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`sgm,
            Editable->False], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], ")"}]}]]], 
         RowBox[{"1", "-", 
          InterpretationBox[
           StyleBox["\[Lambda]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Lambda],
           Editable->False]}]]}], ")"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844238287510777*^9, 3.844238297524604*^9}, {
  3.844239223252492*^9, 3.844239249145134*^9}, {3.8442394220272007`*^9, 
  3.844239423156508*^9}, {3.844239923132297*^9, 3.8442399428286533`*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"f95e62ba-5aee-4d46-a50d-e1b3d0f14e31"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", 
    SubscriptBox["\[Nu]", "2"]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"53760", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          SubscriptBox["u", "s"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`us,
         Editable->False], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["u", "s"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`us,
           Editable->False]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}]}], ")"}], "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False]}], "+", 
           RowBox[{"9", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"336", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "1"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v1,
            Editable->False]}], "+", 
          RowBox[{"106", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False]}], "+", 
          RowBox[{"30", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "6"]}], "+", 
       RowBox[{"9", " ", 
        InterpretationBox[
         StyleBox[
          SubscriptBox["u", "s"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`us,
         Editable->False], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False]}], "+", 
           RowBox[{"9", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"336", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "1"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v1,
            Editable->False]}], "+", 
          RowBox[{"106", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False]}], "+", 
          RowBox[{"30", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "6"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "9"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "301"}], "+", 
          RowBox[{"1271", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"1253", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"295", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "8"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1883", "+", 
          RowBox[{"14", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{"865", "+", 
             RowBox[{"366", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}]}], "-", 
             RowBox[{"889", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"]}], "+", 
          RowBox[{"1680", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"]}], "+", 
          RowBox[{"6534", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"]}], "+", 
          RowBox[{"486", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"]}], "+", 
          RowBox[{"6487", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"18073", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"9739", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"6", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "715"}], "+", 
             RowBox[{"707", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "7"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "19239"}], "+", 
          RowBox[{"22974", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "+", 
          RowBox[{"19602", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "+", 
          RowBox[{"1458", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"]}], "+", 
          RowBox[{"123472", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"156174", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"117612", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"8748", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"236654", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"332310", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"235224", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"17496", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"180304", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"287994", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"196020", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"14580", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"47811", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"88884", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"58806", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"4374", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"5040", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}]}], "+", 
          RowBox[{"672", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "1"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v1,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"48", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3897"}], "+", 
             RowBox[{"14012", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"8517", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"7686", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"567", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"16351", "-", 
          RowBox[{"31122", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "+", 
          RowBox[{"21654", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "+", 
          RowBox[{"1674", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"]}], "+", 
          RowBox[{"2688", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "4"]}], "-", 
          RowBox[{"16152", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"107982", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"126108", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"9612", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"46026", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"135678", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"248400", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"18792", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"75256", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"71898", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"205092", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"15444", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"29405", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "-", 
          RowBox[{"13080", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"61146", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"4590", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"2016", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "1"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v1,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"48", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"276", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}]}], "+", 
             RowBox[{"7", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "241"}], "+", 
                RowBox[{"355", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17857"}], "+", 
             RowBox[{"58300", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"37073", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"179", "-", 
                RowBox[{"484", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"305", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"2921", "-", 
                RowBox[{"8604", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"5683", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "57837"}], "-", 
          RowBox[{"48594", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "-", 
          RowBox[{"21321", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "-", 
          RowBox[{"34560", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"]}], "+", 
          RowBox[{"363249", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"281538", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"104067", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"105408", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"551007", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"412278", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"277569", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"107136", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"245651", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"178950", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"152181", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"36288", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "122"}], "+", 
             RowBox[{"143", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}]}], "+", 
          RowBox[{"1344", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "1"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v1,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{"462", "+", 
             RowBox[{"192", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v2,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "3"]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "3"]}], "-", 
             RowBox[{"1317", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"1225", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "-", 
             RowBox[{"372", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}], "+", 
             RowBox[{"9", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "93"}], "+", 
                RowBox[{"98", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "137"}], "+", 
                RowBox[{"48", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}]}], "+", 
                RowBox[{"149", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"18751", "-", 
             RowBox[{"31914", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"12555", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"96", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"162", "-", 
                RowBox[{"347", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"185", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{"4100", "+", 
             RowBox[{"27077", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"68445", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"37986", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "282"}], "+", 
                RowBox[{"311", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13174"}], "+", 
                RowBox[{"27377", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"14624", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"421", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "150059"}], "+", 
          RowBox[{"36534", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "+", 
          RowBox[{"71577", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "-", 
          RowBox[{"2268", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"]}], "+", 
          RowBox[{"782671", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"201390", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"396981", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"13284", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"1131897", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"351858", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"531279", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"23652", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"499453", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"188154", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"205875", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"12636", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"16128", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}]}], "+", 
          RowBox[{"1344", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "1"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v1,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{"122", "-", 
             RowBox[{"215", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"53", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"140", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}], "+", 
             RowBox[{"9", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "31"}], "+", 
                RowBox[{"38", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "137"}], "+", 
                RowBox[{"181", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2639", "+", 
             RowBox[{"1846", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"3581", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"1656", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2593"}], "+", 
             RowBox[{"33653", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"42213", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"15461", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "123"}], "+", 
                RowBox[{"629", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"917", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"411", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2123"}], "+", 
                RowBox[{"21544", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"35219", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"15798", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6181"}], "-", 
          RowBox[{"3327", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "+", 
          RowBox[{"16191", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "+", 
          RowBox[{"9639", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"]}], "+", 
          RowBox[{"25018", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"13476", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"67356", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"36126", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"18739", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"9309", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"49923", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"26487", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"499", "-", 
             RowBox[{"1890", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"1391", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6659", "-", 
             RowBox[{"27844", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"20745", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"1383", "-", 
                RowBox[{"5174", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"3791", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "28603"}], "+", 
             RowBox[{"117338", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"85767", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4997", "-", 
                RowBox[{"18554", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"13557", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"11735", "-", 
                RowBox[{"49136", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"36557", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"168", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "1"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v1,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "583"}], "+", 
             RowBox[{"2402", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"1763", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v2,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "-", 
                RowBox[{"26", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"19", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"38", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"27", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"18", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"55", "-", 
                RowBox[{"232", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"173", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"123", "-", 
                RowBox[{"516", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"385", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"18", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"18", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"13", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4809"}], "-", 
          RowBox[{"975", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "+", 
          RowBox[{"3339", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "+", 
          RowBox[{"19359", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"]}], "+", 
          RowBox[{"22274", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"8772", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"41652", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"55566", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"17367", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"6957", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"37071", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"36207", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"923", "-", 
             RowBox[{"2738", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"1815", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"947", "-", 
             RowBox[{"16420", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"15033", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"2815", "-", 
                RowBox[{"8038", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"5223", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10963"}], "+", 
             RowBox[{"82058", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"68127", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"10733", "-", 
                RowBox[{"30026", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"19293", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"1263", "-", 
                RowBox[{"28192", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"26085", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"168", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "1"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v1,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "191"}], "+", 
             RowBox[{"1618", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"1371", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v2,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"14", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"35", "-", 
                RowBox[{"86", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"51", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"18", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"120", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"117", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"292", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"273", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"18", " ", 
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["v", "3"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`v3,
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "-", 
                   RowBox[{"34", " ", 
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                   RowBox[{"21", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SqrtBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox["\[Nu]", "5"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Nu]5,
       Editable->False]]}], "+", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[
        SubscriptBox["v", "2"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`v2,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["\[Nu]", "5"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Nu]5,
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SqrtBox["2"], " ", 
         SqrtBox[
          InterpretationBox[
           StyleBox["\[Sigma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`sgm,
           Editable->False]]}], "+", 
        FractionBox[
         SqrtBox[
          FractionBox[
           InterpretationBox[
            StyleBox["\[Sigma]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`sgm,
            Editable->False], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], ")"}]}]]], 
         RowBox[{"1", "-", 
          InterpretationBox[
           StyleBox["\[Lambda]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Lambda],
           Editable->False]}]]}], ")"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.84423830780818*^9, 3.844238307869463*^9}, {
   3.844239678967965*^9, 3.844239680254471*^9}, 3.844239918222327*^9, {
   3.8442399560240307`*^9, 3.8442399571868687`*^9}},
 CellLabel->
  "In[252]:=",ExpressionUUID->"9fd9312b-6568-4319-b54c-da4e04eea137"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", 
    SubscriptBox["\[Nu]", "3"]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"26880", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          SubscriptBox["u", "s"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`us,
         Editable->False], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["u", "s"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`us,
           Editable->False]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}]}], ")"}], "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False]}], "+", 
           RowBox[{"9", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "6"]}], "+", 
       RowBox[{"6", " ", 
        InterpretationBox[
         StyleBox[
          SubscriptBox["u", "s"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`us,
         Editable->False], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False]}], "+", 
           RowBox[{"9", " ", 
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "6"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "9"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "21"}], "+", 
          RowBox[{"135", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"257", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"151", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "8"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "564"}], "+", 
          RowBox[{"513", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"]}], "+", 
          RowBox[{"3716", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"5754", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"2594", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "787"}], "+", 
             RowBox[{"799", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "7"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6234"}], "+", 
          RowBox[{"37194", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"65668", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"44438", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"9778", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "4"]}], "+", 
          RowBox[{"4617", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}]}], "+", 
          RowBox[{"162", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"894", "-", 
             RowBox[{"3615", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"2771", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5730", "-", 
             RowBox[{"24227", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"18507", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False]}], "+", 
          RowBox[{"9", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"713", "-", 
          RowBox[{"3412", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"2643", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"384", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"6", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "+", 
          RowBox[{"54", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"14", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{"59", "-", 
             RowBox[{"72", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{"103", "-", 
             RowBox[{"248", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"153", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"36", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"10", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"162", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"]}], "+", 
          RowBox[{"384", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "25"}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "4"]}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "171"}], "+", 
             RowBox[{"481", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}]}], "-", 
          RowBox[{"18", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "-", 
             RowBox[{"2419", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"2327", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3396"}], "+", 
             RowBox[{"6195", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"1162", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "-", 
             RowBox[{"7283", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}], "+", 
             RowBox[{"3330", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "4"]}]}], ")"}]}], "+", 
          RowBox[{"48", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"226", "+", 
             RowBox[{"36", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"]}], "-", 
             RowBox[{"457", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"213", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "-", 
             RowBox[{"12", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"13", "-", 
                RowBox[{"24", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "-", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False]}], "+", 
          RowBox[{"9", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"2923", "-", 
          RowBox[{"11804", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"8713", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"162", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"30", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"23", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"17", "-", 
             RowBox[{"70", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"53", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "-", 
          RowBox[{"9", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{"47", "-", 
             RowBox[{"232", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"161", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{"85", "-", 
             RowBox[{"296", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"235", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"36", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"46", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"35", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "-", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "27693"}], "-", 
          RowBox[{"5184", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"]}], "+", 
          RowBox[{"12288", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"]}], "+", 
          RowBox[{"178983", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"271447", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"120045", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2513"}], "+", 
             RowBox[{"11471", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"15467", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"6509", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11655"}], "+", 
             RowBox[{"46303", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"56265", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"21081", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}]}], ")"}]}], "+", 
          RowBox[{"192", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "261"}], "+", 
             RowBox[{"942", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"697", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"48", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"5", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6315"}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"]}], "+", 
             RowBox[{"28539", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"38053", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"15837", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}], "-", 
             RowBox[{"9", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "857"}], "+", 
                RowBox[{"3967", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"5395", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"2285", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"71269", "-", 
          RowBox[{"382375", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"575591", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"264149", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"108", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "35"}], "+", 
             RowBox[{"173", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"237", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"99", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}]}], ")"}]}], "+", 
          RowBox[{"81", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "963"}], "+", 
             RowBox[{"4653", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"6329", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"2639", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "263"}], "+", 
             RowBox[{"5399", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"10665", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"7137", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}]}], ")"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1001", "-", 
             RowBox[{"3966", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"3013", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"108", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{"2297", "-", 
             RowBox[{"9161", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"9175", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "-", 
             RowBox[{"2335", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}], "+", 
             RowBox[{"648", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1067"}], "+", 
                RowBox[{"5277", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "-", 
                RowBox[{"7417", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "+", 
                RowBox[{"3207", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SqrtBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox["\[Nu]", "5"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Nu]5,
       Editable->False]]}], "+", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[
        SubscriptBox["v", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`v3,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["\[Nu]", "5"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Nu]5,
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SqrtBox["2"], " ", 
         SqrtBox[
          InterpretationBox[
           StyleBox["\[Sigma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`sgm,
           Editable->False]]}], "+", 
        FractionBox[
         SqrtBox[
          FractionBox[
           InterpretationBox[
            StyleBox["\[Sigma]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`sgm,
            Editable->False], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], ")"}]}]]], 
         RowBox[{"1", "-", 
          InterpretationBox[
           StyleBox["\[Lambda]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Lambda],
           Editable->False]}]]}], ")"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844238311350716*^9, 3.844238311430624*^9}, {
  3.844240104954521*^9, 3.844240106038213*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"bb1a5d70-6d29-42a5-8ba8-947ae216a3c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", 
    SubscriptBox["\[Nu]", "4"]], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "518"}], "+", 
            RowBox[{"134400", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], "2"]}], "+", 
            RowBox[{"19540", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"]}], "-", 
            RowBox[{"336", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}], "+", 
            RowBox[{"3099", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"]}], "+", 
            RowBox[{"672", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16"}], "+", 
               RowBox[{"154", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False]}], "+", 
               RowBox[{"67", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "742"}], "+", 
               RowBox[{"4077", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], "4"]}], "+", 
         RowBox[{"9", " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["u", "s"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`us,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "518"}], "+", 
            RowBox[{"134400", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], "2"]}], "+", 
            RowBox[{"19540", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"]}], "-", 
            RowBox[{"336", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}], "+", 
            RowBox[{"3099", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"]}], "+", 
            RowBox[{"672", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16"}], "+", 
               RowBox[{"154", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False]}], "+", 
               RowBox[{"67", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "742"}], "+", 
               RowBox[{"4077", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], "4"]}], "+", 
         RowBox[{"840", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], "8"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False]}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], "7"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12215", "-", 
            RowBox[{"53022", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"41847", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"5040", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}]}], ")"}]}], "+", 
            RowBox[{"5040", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"40959", "+", 
            RowBox[{"3640", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"]}], "+", 
            RowBox[{"3996", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"]}], "-", 
            RowBox[{"120750", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"82911", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"56", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "92"}], "+", 
               RowBox[{"129", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False]}], ")"}]}], "+", 
               RowBox[{"272", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"36", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"233", "-", 
               RowBox[{"746", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"513", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "35169"}], "+", 
            RowBox[{"14520", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}], "-", 
            RowBox[{"21708", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"]}], "+", 
            RowBox[{"207253", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"46344", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"89100", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"308111", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"49128", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"113076", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"138107", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "-", 
            RowBox[{"17304", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"45684", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"12096", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "19"}], "+", 
               RowBox[{"13", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2293"}], "+", 
               RowBox[{"5023", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2049"}], "-", 
               RowBox[{"4267", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"21", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "233"}], "+", 
                  RowBox[{"491", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "61039"}], "-", 
            RowBox[{"27696", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}], "-", 
            RowBox[{"11988", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"]}], "+", 
            RowBox[{"337163", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"122688", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"59940", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"525505", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"169008", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"83916", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"255621", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"74016", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"35964", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"10920", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"4032", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "19"}], "+", 
               RowBox[{"13", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4409", "-", 
               RowBox[{"10622", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"7053", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"2709", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "13628"}], "+", 
            RowBox[{"45168", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}], "-", 
            RowBox[{"3357", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"]}], "+", 
            RowBox[{"403200", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "3"]}], "+", 
            RowBox[{"98268", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"228096", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"6183", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"202132", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"329232", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"18279", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"102372", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "-", 
            RowBox[{"146304", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"15453", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"2016", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"98", "+", 
               RowBox[{"154", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"]}], "+", 
               RowBox[{"67", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"]}], "-", 
               RowBox[{"388", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"218", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8141"}], "+", 
               RowBox[{"13215", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "-", 
               RowBox[{"5647", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}], "+", 
               RowBox[{"573", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "3"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"1543", "+", 
                  RowBox[{"778", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"87", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"650", "-", 
                  RowBox[{"3337", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"6387", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["u", "s"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`us,
            Editable->False], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3446"}], "+", 
            RowBox[{"9996", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False]}], "-", 
            RowBox[{"28971", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"]}], "+", 
            RowBox[{"1209600", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "1"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v1,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "3"]}], "+", 
            RowBox[{"21346", " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"46884", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "+", 
            RowBox[{"89073", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], "-", 
            RowBox[{"19418", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "+", 
            RowBox[{"69684", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"91233", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "2"]}], "-", 
            RowBox[{"3522", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "-", 
            RowBox[{"32796", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "3"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v3,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"31131", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False], "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v2,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "43901"}], "+", 
               RowBox[{"43773", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"2016", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v1,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", 
               RowBox[{"462", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v2,
                 Editable->False], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"]}], "+", 
               RowBox[{"201", " ", 
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], ")"}], "2"]}], "-", 
               RowBox[{"44", " ", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False], "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["v", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`v2,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{"695", "+", 
                  RowBox[{"31", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"330", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["v", "3"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`v3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"36741", "-", 
                  RowBox[{"73578", " ", 
                   InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False]}], "+", 
                  RowBox[{"36837", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Lambda],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       SqrtBox[
        InterpretationBox[
         StyleBox[
          SubscriptBox["\[Nu]", "5"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Nu]5,
         Editable->False]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"107520", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          SubscriptBox["u", "s"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`us,
         Editable->False], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["u", "s"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`us,
           Editable->False]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["us", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}], 
         RowBox[{"1", "-", "\[Lambda]"}]], "-", "3"}], ")"}], " ", "\[Nu]5", 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SqrtBox["2"], " ", 
         SqrtBox[
          InterpretationBox[
           StyleBox["\[Sigma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`sgm,
           Editable->False]]}], "+", 
        FractionBox[
         SqrtBox[
          FractionBox[
           InterpretationBox[
            StyleBox["\[Sigma]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`sgm,
            Editable->False], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], ")"}]}]]], 
         RowBox[{"1", "-", 
          InterpretationBox[
           StyleBox["\[Lambda]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Lambda],
           Editable->False]}]]}], ")"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844238314311842*^9, 3.844238314411018*^9}, {
  3.844240210449813*^9, 3.844240211389986*^9}, {3.844337469477387*^9, 
  3.844337488000443*^9}},ExpressionUUID->"70bf5a7a-d7bc-4463-a82d-\
27be39b1d236"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", 
    SubscriptBox["\[Nu]", "5"]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"53760", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          SubscriptBox["u", "s"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`us,
         Editable->False], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["u", "s"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`us,
           Editable->False]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}]}], ")"}], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2401", "+", 
          RowBox[{"832", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"]}], "-", 
          RowBox[{"4494", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "+", 
          RowBox[{"1809", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "+", 
          RowBox[{"16", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "217"}], "+", 
             RowBox[{"159", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "4"]}], "+", 
       RowBox[{"3", " ", 
        InterpretationBox[
         StyleBox[
          SubscriptBox["u", "s"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`us,
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{"2401", "+", 
          RowBox[{"832", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"]}], "-", 
          RowBox[{"4494", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False]}], "+", 
          RowBox[{"1809", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"]}], "+", 
          RowBox[{"16", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "217"}], "+", 
             RowBox[{"159", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], ")"}], "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "7"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"38", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6803", "+", 
          RowBox[{"762", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"]}], "+", 
          RowBox[{"81", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"]}], "-", 
          RowBox[{"14518", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"7681", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24579"}], "+", 
          RowBox[{"16", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{"2396", "+", 
             RowBox[{"840", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                InterpretationBox[
                 StyleBox["\[Lambda]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Lambda],
                 Editable->False]}], ")"}]}], "-", 
             RowBox[{"3119", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"]}], "+", 
          RowBox[{"5888", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "3"]}], "+", 
          RowBox[{"142661", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"206799", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"88649", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "299"}], "+", 
             RowBox[{"353", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4105"}], "+", 
             RowBox[{"2506", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "40423"}], "+", 
          RowBox[{"212277", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "-", 
          RowBox[{"301023", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "+", 
          RowBox[{"128965", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"729", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "412"}], "+", 
             RowBox[{"1243", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2183"}], "+", 
             RowBox[{"6640", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          InterpretationBox[
           StyleBox["\[Lambda]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Lambda],
           Editable->False]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"16789", "-", 
          RowBox[{"124195", " ", 
           InterpretationBox[
            StyleBox["\[Lambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Lambda],
            Editable->False]}], "+", 
          RowBox[{"258839", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "2"]}], "-", 
          RowBox[{"131273", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Lambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Lambda],
             Editable->False], "3"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "581"}], "+", 
             RowBox[{"1717", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "3"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v3,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "401"}], "+", 
             RowBox[{"1835", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"2395", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"961", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "3"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v3,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14873"}], "+", 
             RowBox[{"73601", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"98059", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"39331", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6415", "-", 
             RowBox[{"26004", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "+", 
             RowBox[{"19409", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{"3", " ", 
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"949", "-", 
                RowBox[{"3690", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"2741", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "-", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["u", "s"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`us,
          Editable->False], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          InterpretationBox[
           StyleBox["\[Lambda]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Lambda],
           Editable->False]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["v", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`v2,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"81", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["v", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`v2,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Lambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Lambda],
              Editable->False]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "365"}], "+", 
             RowBox[{"2732", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"2307", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "93"}], "-", 
                RowBox[{"582", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"675", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "943"}], "+", 
             RowBox[{"6969", " ", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], "-", 
             RowBox[{"4893", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "2"]}], "-", 
             RowBox[{"3373", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Lambda]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Lambda],
                Editable->False], "3"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["v", "3"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`v3,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"41", "+", 
                RowBox[{"279", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{
              InterpretationBox[
               StyleBox[
                SubscriptBox["v", "3"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`v3,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{"3122", "-", 
                RowBox[{"24362", " ", 
                 InterpretationBox[
                  StyleBox["\[Lambda]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Lambda],
                  Editable->False]}], "+", 
                RowBox[{"38886", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "2"]}], "-", 
                RowBox[{"17646", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Lambda]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Lambda],
                   Editable->False], "3"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SqrtBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox["\[Nu]", "5"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Nu]5,
       Editable->False]]}], "+", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[
        SubscriptBox["\[Nu]", "5"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Nu]5,
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SqrtBox["2"], " ", 
         SqrtBox[
          InterpretationBox[
           StyleBox["\[Sigma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`sgm,
           Editable->False]]}], "+", 
        FractionBox[
         SqrtBox[
          FractionBox[
           InterpretationBox[
            StyleBox["\[Sigma]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`sgm,
            Editable->False], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              InterpretationBox[
               StyleBox["\[Lambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Lambda],
               Editable->False]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], ")"}]}]]], 
         RowBox[{"1", "-", 
          InterpretationBox[
           StyleBox["\[Lambda]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Lambda],
           Editable->False]}]]}], ")"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8442383177460012`*^9, 3.8442383363114147`*^9}, {
  3.844240281437903*^9, 3.844240282449588*^9}, {3.8443145473717937`*^9, 
  3.844314558028859*^9}},ExpressionUUID->"1d43dc9a-aa82-4868-8640-\
af58a43fba4b"]
}, Open  ]]
},
WindowSize->{808, 662},
WindowMargins->{{316, Automatic}, {Automatic, 50}},
Magnification->1.25,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 13, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d8d849bc-38f5-4e4f-b040-c5f090d99cd6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 798, 17, 92, "Subsubsection",ExpressionUUID->"bb97009e-526d-4c71-8e11-ad80367e9bad"],
Cell[1381, 41, 152451, 4128, 2760, "Input",ExpressionUUID->"f95e62ba-5aee-4d46-a50d-e1b3d0f14e31"],
Cell[153835, 4171, 116498, 3326, 2113, "Input",ExpressionUUID->"9fd9312b-6568-4319-b54c-da4e04eea137"],
Cell[270336, 7499, 61980, 1790, 1346, "Input",ExpressionUUID->"bb1a5d70-6d29-42a5-8ba8-947ae216a3c3"],
Cell[332319, 9291, 64226, 1794, 1118, "Input",ExpressionUUID->"70bf5a7a-d7bc-4463-a82d-27be39b1d236"],
Cell[396548, 11087, 35459, 1041, 839, "Input",ExpressionUUID->"1d43dc9a-aa82-4868-8640-af58a43fba4b"]
}, Open  ]]
}
]
*)


